Topological Data Analysis with Bregman Divergences

Given a finite set in a metric space, the topological analysis generalizes hierarchical clustering using a 1-parameter family of homology groups to quantify connectivity in all dimensions. The connectivity is compactly described by the persistence diagram. One limitation of the current framework is the reliance on metric distances, whereas in many practical applications objects are compared by non-metric dissimilarity measures. Examples are the Kullback-Leibler divergence, which is commonly used for comparing text and images, and the Itakura-Saito divergence, popular for speech and sound. These are two members of the broad family of dissimilarities called Bregman divergences. We show that the framework of topological data analysis can be extended to general Bregman divergences, widening the scope of possible applications. In particular, we prove that appropriately generalized Cech and Delaunay (alpha) complexes capture the correct homotopy type, namely that of the corresponding union of Bregman balls. Consequently, their filtrations give the correct persistence diagram, namely the one generated by the uniformly growing Bregman balls. Moreover, we show that unlike the metric setting, the filtration of Vietoris-Rips complexes may fail to approximate the persistence diagram. We propose algorithms to compute the thus generalized Cech, Vietoris-Rips and Delaunay complexes and experimentally test their efficiency. Lastly, we explain their surprisingly good performance by making a connection with discrete Morse theory.

==> Figs/bregman_plots.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl

plt.close("all")
mpl.rcParams.update({'font.size': 16})
F_WIDTH = 2

def plot_segment(xy1, xy2, **kws):
    if "color" not in kws:
        kws["color"] = "black"
    x1,y1 = xy1
    x2,y2 = xy2
    plt.plot([x1,x2], [y1,y2], **kws)

def slope(f, x):
    h = 0.0001
    m = (f(x+h) - f(x-h))/(2*h)
    return m

def tangent(f,x):
    m = slope(f,x)
    return m, f(x)+m*(0-x)

def line(a,b):
    plt.plot(X, [a*x+b for x in X])

def plot_tangent_of(f, x):
    m = slope(f, x)
    d = 1
    plot_segment((x - d, f(x) - m*d), (x + d, f(x) + m*d))    

def point(x, y, text="", delta = (0.01,0.01), **kws):
    #plt.scatter(x, y)
    if "markersize" not in kws:
        kws["markersize"]=6
    if "color" not in kws:
        kws["color"]='white'
    if "marker" not in kws:        
        kws["marker"]='o'
        
    plt.plot(x, y, markeredgewidth=1, zorder=10, **kws)
    ax.text(x+delta[0], y+delta[1], text)

def dualize_curve_point(f, x):
    t = tangent(f, x)
    return (t[0], -t[1])

def intersect_lines(L1, L2):
    a1,b1 = L1
    a2,b2 = L2    
    x = 1.*(b1-b2)/(a2-a1)    
    y1 = a1*x + b1
    y2 = a2*x + b2

    assert (abs(y1-y2) < 1e-4)       
    return (x, y1)

def eval_affine(a,b,x):
    return a*x + b

def expanded_segment(xy1, xy2, mult = 1.1):
    dx, dy = xy2[0] - xy1[0], xy2[1] - xy1[1]
    nxy1 = xy2[0] - dx * mult, xy2[1] - dy * mult
    nxy2 = xy1[0] + dx * mult, xy1[1] + dy * mult

    return nxy1, nxy2

def halfline(origin, through, factor = 100):
    dx, dy = through[0] - origin[0], through[1] - origin[1]    
    inf = origin[0] + dx * factor, origin[1] + dy * factor

    return origin, inf

def draw_two_tangents(f, x1, x2, exp_amount = 1.5):    
    if x1 > x2:
        x1,x2 = x2,x1
    L1 = tangent(f, x1)
    L2 = tangent(f, x2)
    I = intersect_lines(L1, L2)    
    P = (x1, f(x1))
    Q = (x2, f(x2))    
    
    S1 = expanded_segment(P, I, exp_amount)
    S2 = expanded_segment(I, Q, exp_amount)
    plot_segment(*S1,linewidth=1)
    plot_segment(*S2,linewidth=1)
    #point(*P, text='')
    #point(*Q, text='')
    #point(*I, text='')
    return P,I,Q

def plot_dual_curve(f, X):
    for x in X:
        point(*dualize_curve_point(f, x))

def plot_axes(xmin, xmax, ymin, ymax):
    #plot_segment((-10,0), (10,0), linestyle="--", c = "black")
    #plot_segment((0,-10), (0,10), linestyle="--", c = "black")
    w = 0.06
    L = 0.1
    ax.arrow(xmin, 0, xmax - xmin - L, 0, head_width=w, head_length=L, fc='k', ec='k')
    #ax.arrow(0, ymin, 0, ymax - ymin - L, head_width=w, head_length=L, fc='k', ec='k')

def plot_tangency_point(xy, **kws):        
    plt.plot(*xy,marker='o', markersize=6, color='white',
             markeredgewidth=1, zorder=10, **kws)

def bregman_distance(f, p, q):
    t = slope(f, q)
    d = f(p)-(f(q) - t*(q-p))
    return d

def show_bregman(f, p, q, st = '--', tangent_label = ""):
    d = bregman_distance(f, p, q)
    e = p, f(p) - d
    
    half = halfline(e, (q,f(q)), 1.55)

    if half[1][0] > half[0][0]: # goes right    
        label_coords = half[1][0]-0.1,half[1][1]-0.25
    else:
        label_coords = half[1][0],half[1][1]-0.25
    ax.text(*label_coords, s=tangent_label)
    plot_segment(*half, color = 'black')    
    plot_segment((p, f(p)), e, linestyle=st, color='black')
    plot_tangency_point((q, f(q)))
    
    #print "bregman is:", d
    return d

fig = plt.figure()
ax = fig.add_subplot(111)

def draw_envelope_figure():
    global fig
    global ax
    fig = plt.figure()
    ax = fig.add_subplot(111)
    plt.axis('off')    
    plt.axes().set_aspect('equal', 'datalim')    

    plt.rc('text', usetex=False)
    plt.rc('font', family='serif')

    #f = np.cos
    X = np.arange(-1+0.0001, 1-0.0001, 0.001)
    #f =  lambda X: (np.log(2*np.cosh(np.sqrt(2)* X)))/np.sqrt(2)
    f =  lambda X: (2*X*np.arctanh(X)-2*np.log(2)+np.log(-X**2+1))/(2*np.sqrt(2))
    #f =  lambda X: X*np.log(X) - X

    Y = f(X)
    plt.plot(X,Y, linewidth=F_WIDTH, c = "blue")

    x1 = -0.95
    x2 = 0.3
    x3 = 0.95
        
    point(x1, f(x1))
    point(x2, f(x2))
    point(x3, f(x3))

    A1,I1,B1 = draw_two_tangents(f, x1, x2)
    A2,I2, B2 = draw_two_tangents(f, x2, x3)
    
    plot_segment(I1, I2, linewidth=2, color = 'red')
    plot_segment(*halfline(I1, A1), linewidth=2, color = 'red')
    plot_segment(*halfline(I2, B2), linewidth=2, color = 'red')    

    plot_tangency_point(A1, markeredgecolor = 'red')
    plot_tangency_point(A2, markeredgecolor = 'red')
    plot_tangency_point(B2, markeredgecolor = 'red')
    #plot_tangency_point((0,0),markeredgecolor='black')

    plot_axes(-10, 1.25, -0.5, 0.1)    
    plt.xlim(-1.25,1.25)
    plt.ylim(-0.5,0.1)    
    #plt.show()

def draw_conjugate_figure(x1, x2):
    global fig
    global ax
    fig = plt.figure()
    ax = fig.add_subplot(111)
    plt.axis('off')
    
    plt.axes().set_aspect('equal', 'datalim')    

    plt.rc('text', usetex=False)
    plt.rc('font', family='serif')

    #f = np.cos
    X2 = np.arange(-1+0.0001, 1-0.0001, 0.001)    
    #f =  lambda X: (np.log(2*np.cosh(np.sqrt(2)* X)))/np.sqrt(2)
    f2 =  lambda X: (2*X*np.arctanh(X)-2*np.log(2)+np.log(-X**2+1))/(2*np.sqrt(2))
    X1 = np.arange(-2+0.0001, 2-0.0001, 0.001);
    f1 =  lambda X: (np.log(2*np.cosh(np.sqrt(2)* X)))/np.sqrt(2)

    #ax.text(X1[0]+0.25,f1(X1[0])-0.2, "$F(\Omega)$")
    #ax.text(X1[0]+0.15,0.02, "$\Omega$")
    #ax.text(X2[0]+0.25,f2(X2[0])-0.2, "$F^*(\Omega)$")        

    f = f1
    Y1 = f1(X1)
    plt.plot(X1,Y1, linewidth=F_WIDTH, c = "blue")

    Y2 = f2(X2)
    plt.plot(X2,Y2, linewidth=F_WIDTH, c = "red")    
    
    point(x1, f(x1))
    point(x2, f(x2))    

    show_bregman(f1, x1, x2, ':', '$B^*$')
    show_bregman(f1, x2, x1, '--', '$Q^*$')

    #points with labels
    delta=(0.02,0.06)
    point(x1, 0, "$p$", delta=(0.02, 0.08))
    point(x1, f(x1), "$P$", delta=(0.02, 0.06))

    point(x2, 0, "$a$", delta=(0.045, 0.04))
    point(x2, f(x2), "$A$", delta=(-0.05, 0.1))

    point(dualize_curve_point(f1, x1)[0], 0, text="$q$", delta=(-0.08, 0.08))
    point(*dualize_curve_point(f1, x1), text="$Q$", delta=(-0.18, -0.24))

    point(dualize_curve_point(f1, x2)[0], 0, text="$b$", delta=(-0.03, 0.04))
    point(*dualize_curve_point(f1, x2), text="$B$", delta=(0.01, -0.2))
    
    show_bregman(f2, slope(f, x2), slope(f, x1), ':', '$P^*$')
    show_bregman(f2, slope(f, x1), slope(f, x2), '--', '$A^*$')    

    plot_axes(-2.15, 2.15, -1, 1.5)    
    plt.xlim(-2.15,2.15)
    plt.ylim(-1,1.5)

def draw_primal_dual_figure(x=0.13, r = 0.32):
    global fig
    global ax
    fig = plt.figure()
    #fig.set_size_inches(5,2.5)
    ax = fig.add_subplot(111)
    plt.axis('off')
    
    plt.axes().set_aspect('equal', 'datalim')    

    plt.rc('text', usetex=False)
    plt.rc('font', family='serif')
    
    X = np.arange(-2+0.0001, 2-0.0001, 0.001);
    f =  lambda X: (np.log(2*np.cosh(np.sqrt(2)* X)))/np.sqrt(2)
    ax.text(X[-1]-0.65,f(X[-1])-0.2, "$F(\Omega)$")
    ax.text(X[-1]-0.35,0.02, "$\Omega$")    

    Y = f(X)
    plt.plot(X,Y, linewidth=F_WIDTH, c = "red")        

    plt.arrow(x, f(x), 0, r-0.07, color = 'black', head_length=0.05, head_width=0.02)
    plt.arrow(x, f(x), 0, -r+0.07, color = 'black', head_length=0.05, head_width=0.02)    

    #primal balls
    x1,x2 = x,x
    while bregman_distance(f, x1, x) < r:
        x1 += 0.001
    while bregman_distance(f, x2, x) < r:
        x2 -= 0.001    

    #plot_tangent_of(f, x)
    plot_segment((x1,f(x1)), (x2, f(x2)), color = 'black')
    plot_segment((x1,-0.1), (x2, -0.1), color = 'black') # ball
    
    print x1, x2
    show_bregman(f, x1, x, ' ')
    show_bregman(f, x2, x, ' ')

    ax.text(x + 0.05, f(x) + r/2, "$r$")
    ax.text(x + 0.05, f(x) - r/2, "$r$")    

    proj_col = 'grey'
    proj_pat = ':'

    # projection lines
    plot_segment((x1, f(x1)), (x1, -0.1), linestyle=proj_pat,color=proj_col, zorder=-1)
    plot_segment((x2, f(x2)), (x2, -0.1), linestyle=proj_pat,color=proj_col, zorder=-1)

    # dual balls
    x1,x2 = x,x
    while bregman_distance(f, x, x1) < r:
        x1 += 0.001
    while bregman_distance(f, x, x2) < r:
        x2 -= 0.001      

    print x1, x2
    show_bregman(f, x, x1, ' ')
    show_bregman(f, x, x2, ' ')

    plot_segment((x1, f(x1)), (x1, -0.05), linestyle=proj_pat, color=proj_col)
    plot_segment((x2, f(x2)), (x2, -0.05), linestyle=proj_pat, color=proj_col)
    plot_segment((x1,-0.05), (x2, -0.05), color = 'black') # ball    

    point(x, 0, "$x$", markersize=4)

    plot_axes(-2, 2, -0.15, 1.5)    
    plt.xlim(-2,2)
    plt.ylim(-0.2,1.5)

draw_envelope_figure()
plt.savefig("envelope.pdf", bbox_inches='tight')

p,a = -0.2,1.08
draw_conjugate_figure(p, a)
plt.savefig("primal_and_conjugate_F.pdf".format(p,a), bbox_inches='tight')
#plt.show()
plt.close()
draw_primal_dual_figure()

plt.savefig("Dual_balls.pdf", bbox_inches='tight')

def draw_primal_ball(x=0.13, r = 0.32):    
    global fig
    global ax
    fig = plt.figure()
    #fig.set_size_inches(5,2.5)
    ax = fig.add_subplot(111)
    plt.axis('off')

    proj_col = 'grey'
    proj_pat = ':'
    
    plt.axes().set_aspect('equal', 'datalim')    

    plt.rc('text', usetex=False)
    plt.rc('font', family='serif')
    
    X = np.arange(-2+0.0001, 2-0.0001, 0.001);
    f =  lambda X: (np.log(2*np.cosh(np.sqrt(2)* X)))/np.sqrt(2)
    ax.text(X[-1]-0.65,f(X[-1])-0.2, "$F(\Omega)$")
    ax.text(X[-1]-0.35,0.02, "$\Omega$")    

    Y = f(X)
    plt.plot(X,Y, linewidth=F_WIDTH, c = "blue")        

    #   plt.arrow(x, f(x), 0, r-0.07, color = 'black', head_length=0.05, head_width=0.02)
    plt.arrow(x, f(x), 0, -r+0.07, color = 'black', head_length=0.05, head_width=0.02)    
    
    # dual balls
    x1,x2 = x,x
    while bregman_distance(f, x, x1) < r:
        x1 += 0.001
    while bregman_distance(f, x, x2) < r:
        x2 -= 0.001      

    print x1, x2
    show_bregman(f, x, x1, ' ')
    show_bregman(f, x, x2, ' ')

    plot_segment((x1, f(x1)), (x1, -0.05), linestyle=proj_pat, color=proj_col)
    plot_segment((x2, f(x2)), (x2, -0.05), linestyle=proj_pat, color=proj_col)
    plot_segment((x1,-0.05), (x2, -0.05), color = 'black') # ball
    ax.text(x + 0.05, f(x) - r/2, "$r$")    

    point(x, 0, "$x$", markersize=4)

    plot_axes(-2, 2, -0.15, 1.5)    
    plt.xlim(-2,2)
    plt.ylim(-0.2,1.5)

draw_primal_ball()
plt.savefig("primal_bregman_ball.pdf", bbox_inches='tight')

def draw_test(x=0.13, r = 0.32):
    global fig
    global ax
    fig = plt.figure()
    #fig.set_size_inches(5,2.5)
    ax = fig.add_subplot(111)
    plt.axis('off')
    
    plt.axes().set_aspect('equal', 'datalim')    

    plt.rc('text', usetex=False)
    plt.rc('font', family='serif')

    a = -1
    b = 1.5    
    
    X = np.arange(-2+0.0001, 2-0.0001, 0.001);
    f =  lambda X: (np.log(2*np.cosh(np.sqrt(2)* X)))/np.sqrt(2)
    
    f2 =  lambda X: X + (np.log(2*np.cosh(np.sqrt(2)* X)))/np.sqrt(2)
    ax.text(X[-1]-0.65,f(X[-1])-0.2, "$F(\Omega)$")
    ax.text(X[-1]-0.35,0.02, "$\Omega$")

    plot_segment((a, f(a)), (b, f(b)))

    X2 = np.arange(a,b,0.01)

    Y = f(X)
    plt.plot(X,Y, linewidth=F_WIDTH, c = "red")
    Y2 = f2(X2)
    plt.plot(X2,Y2, linewidth=F_WIDTH, c = "red")        

   
    plot_axes(-2, 2, -0.15, 2.5)    
    plt.xlim(-2.5,2.5)
    plt.ylim(-0.2,1.5)
    plt.show()

#draw_test()



